LeaFTL: A Learning-Based Flash Translation Layer for Solid-State Drives

In modern solid-state drives (SSDs), the indexing of flash pages is a critical component in their storage controllers. It not only affects the data access performance, but also determines the efficiency of the precious in-device DRAM resource. A variety of address mapping schemes and optimization techniques have been proposed. However, most of them were developed with human-driven heuristics. They cannot automatically capture diverse data access patterns at runtime in SSD controllers, which leaves a large room for improvement. In this paper, we present a learning-based flash translation layer (FTL), named LeaFTL, which learns the address mapping to tolerate dynamic data access patterns via linear regression at runtime. By grouping a large set of mapping entries into a learned segment, it significantly reduces the memory footprint of the address mapping table, which further benefits the data caching in SSD controllers. LeaFTL also employs various optimization techniques, including out-of-band metadata verification to tolerate mispredictions, optimized flash allocation, and dynamic compaction of learned index segments. We implement LeaFTL with an SSD simulator and evaluate it with various storage workloads. LeaFTL saves the memory consumption of the mapping table by 2.9x on average and improves the storage performance by 1.4x on average, in comparison with state-of-the-art FTL schemes.

==> figures/crb.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

bars = ['Average', '99 Percentile']
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail']
colors = ['#fac205', '#ff796c', '#95d0fc', '#96f97b', 'white']
hatches = ['', '//']

data = []
with open("crb.dat") as f:
    for i, line in enumerate(f.readlines()):
        line = line.strip().split(" ")
        assert(traces[i] in line[0])
        data.append([float(v) for v in line[1:]])
data = np.array(data, dtype=float)
data[:, [1, 0]] = data[:, [0, 1]]

stds = [[],[]]
for row in data:
    stds[0] += [0]
    stds[1] += [row[2]]

fig, ax = plt.subplots(1, figsize=(5,2))
#ax = brokenaxes(ylims=((0, 1), (15, 16)), hspace=.05)


X = np.arange(7)
width = 1/3.0
for i in range(len(bars)):
    if i == 0:
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=bars[i], hatch=hatches[i], edgecolor = 'black', rasterized=False, zorder=3, yerr = stds, ecolor='black', capsize=6)
    else:
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=bars[i], hatch=hatches[i], edgecolor = 'black', rasterized=False, zorder=3)

ax.set_xticks(X + width)
ax.set_xticklabels(traces, ha = "right", rotation=15)
# ax.set_xlabel("Workload")
ax.set_ylabel("CRB Size (in Bytes)")
# ax.set_yticks(list(ax.get_yticks())[0:-1:2] + [256])
ax.set_ylim([0, 300])
# ax.set_title("Comparison of saved memory for different workloads")
legend = ax.legend(loc="upper left", prop={'size':10}, ncol=3, borderaxespad=0.)
#legend.set_rasterized(True)
legend.draw_frame(False)


plt.tight_layout()
plt.grid(axis = 'y', linestyle='--', zorder=0)
plt.savefig("crb.pdf")


==> figures/end_to_end.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

ftls = ['DFTL', 'SFTL', 'LeaFTL']
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
hatches = ['', "//", "\\\\", '-', '']
xlabels= ["(a) Mapping table fully warmup", "", "(b) Mapping table partially warmup"]
percentage = [100, 95, 90]

i = 0

with open("end_to_end.dat") as f:
    lines = f.readlines()
    for k in range(2):
        fig, ax = plt.subplots(1, figsize=(5, 2))
        data = []
        for line in lines[k*8+1:(k+1)*8]:
            data.append(line.strip().split()[1:])
        data = np.array(data, dtype=float)
        old_data = data.copy()
        speedup = 1
        for j, row in enumerate(data):
            data[j] = row / max(row[0], 1)
            speedup *= row[1] / row[2]
            print(row[1] / row[2])
        # print(data)
        print(speedup, speedup**(1/7))

        print(sum(old_data[:, 1]) / sum(old_data[:, 2]))
        print()


        X = np.arange(7)
        width = 1/(len(ftls)+1)
        for i in range(len(ftls)):
            ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=ftls[i], edgecolor = 'black', hatch=hatches[i], zorder=3)
            # for j in range(len(traces)):
            #     if data[j, i] != 0:
            #         ax.text(X[j] + width*i, y=2.1, s="%.2fx" % data[j, i])
        ax.set_xticks(X + width * 1.5)
        ax.set_xticklabels(traces, ha = "center", rotation=0)
        ax.set_yticks(np.arange(0,1.1,0.5))

        # ax.set_xlabel(xlabels[k])
        ax.set_ylabel("Normalized Perf.")
        ax.set_ylim([0,1.2])
        ax.grid(axis = 'y', linestyle='--', zorder=0)
        # ax.set_title("Comparison of saved memory for different workloads")

        # lines_labels = [_ax.get_legend_handles_labels() for _ax in fig.axes][:1]
        # lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]

        legend = plt.legend(loc="upper center",bbox_to_anchor=(0.5, 1.3), prop={'size':7}, ncol = 4, borderaxespad=0.)
        ax.set_xticklabels(traces, ha = "right", rotation=15)
        # legend.set_rasterized(True)
        legend.draw_frame(False)

        plt.tight_layout(pad=0.3)
        ax.tick_params(axis='x', which='major', pad=3)
        ax.tick_params(axis='y', which='major', pad=5)


        plt.tight_layout()
        plt.savefig("end_to_end_%d.pdf" % k)


==> figures/latency_cdf.py <==
from email.policy import default
from fileinput import filename
import glob
from inspect import trace
import re
from collections import defaultdict
from scipy.stats import gmean
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import random

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

CACHE_HIT = 0.3

data = []
# with open("latency_cdf.dat") as in_f:
#     line = in_f.readline()
#     data.append(eval(line))
with open("latency_cdf_oltp_new.dat") as in_f:
    line = in_f.readline()
    data = eval(line)


# with open("latency_cdf_seats.dat") as in_f:
#     line = in_f.readline()
#     data = eval(line)

# with open("latency_cdf_compflow.dat") as in_f:
#     line = in_f.readline()
#     data = eval(line)
    
# print(data)
# %% 

def plot_cdf(series, filename):
    linestyles = ['-','dotted','--','-.']
    markers = ["*", "o", "^"]
    plt.figure(figsize=(5, 2))
    for i, (trace, latencies) in enumerate(series.items()):
        latencies = [_ for _ in latencies if _ != 0]
        latencies = sorted(latencies)[::100]
        y = np.array(latencies)
        # kernel_size = 600
        # kernel = np.ones(kernel_size) / kernel_size
        # y = np.convolve(y, kernel, mode='same')

        x = np.arange(0, len(y)) / len(y)

        percentile = [0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 99, 99.9, 99.99]
        latencies = [np.percentile(y, p) for p in percentile]
        print(latencies)
        # percentile = list(map(str, percentile))
        # print(sum(bins2*dist2/np.sum(dist2)))
        # cdf = np.cumsum(y) / np.sum(y)
        plt.ylabel('Latency (μs)')
        plt.xlabel('Percentage of Storage Accesses')
        # plt.gca().invert_yaxis()
        #plt.gca().set_yticklabels(1-plt.gca().get_yticks()[:-1])
        #plt.set(gca,'ydir','reverse','yscale','log')
        #print(1-plt.gca().get_yticks())
        x = 1-x
        plt.plot(x, y, linestyle= linestyles[i % len(linestyles)], label=trace, linewidth=2, zorder=3)
        plt.xscale('log')
        plt.yscale('log')
        plt.xlim([0.001, 1])
        plt.ylim([1, 10000])
        plt.yticks([1, 10, 100, 1000])
        plt.gca().invert_xaxis()
        plt.xticks([1.e-03, 1.e-02, 1.e-01, 0.4, 0.7, 1.e+00], labels = reversed(["0%", "30%", "60%", "90%", "99%", "99.9%"]),fontsize=7)
        # plt.xticks([1.e-04, 1.e-03, 1.e-02, 1.e-01, 1.e+00], labels = reversed(["0%", "90%", "99%", "99.9%", "99.99%"]),fontsize=10)
        # ticklabels = list(map(lambda x: f"{x}%", percentile))[::gap]
        # plt.xticks(np.arange(0, len(percentile), gap), labels=ticklabels,fontsize=8)
        # plt.yticks([1.e-04, 1.e-03, 1.e-02, 1.e-01, 1.e+00],fontsize=8)
    plt.grid(visible=True, which='major', linestyle="--")
    # plt.gca().invert_xaxis()
    # plt.ylim([0, 4000])
    # legend = plt.legend(loc="upper center",bbox_to_anchor=(0.5, 1.3), prop={'size':7}, ncol = 4, borderaxespad=0.)
    legend = plt.legend(loc="upper center", prop={'size':8}, ncol=3, borderaxespad=0., bbox_to_anchor=(0.5, 1.3))
    legend.draw_frame(False)
    plt.tight_layout(rect=[0,0,1,1.05])
    plt.savefig(filename)
    plt.clf()
    print(filename)

# print(request_latencies, page_latencies)
plot_cdf(data, filename=f"latency_cdf.pdf")
# plot_cdf(request_latencies, filename=f"{workload}_request_cdf.pdf")
# %%


==> figures/latency_sensitivity.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

data = []

with open("latency_sensitivity.dat") as f:
    for line in f.readlines()[1:]:
        data.append(line.strip().split(" ")[1:])

data = np.array(data, dtype=float)

print(sum(data[:, 0]), sum(data[:, -1]), sum(data[:, 0]) / sum(data[:, -1]))

for i, row in enumerate(data):
    data[i] = row / row[0]
    


ftls = ["$\gamma$=0", "$\gamma$=1", "$\gamma$=4", "$\gamma$=16"]
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-rsrch', 'FIU-home', 'FIU-mail']
# colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', 'white']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
hatches = ['', "//", "\\\\", '--']

fig, ax = plt.subplots(1, figsize=(5, 2))

X = np.arange(7)
width = 1/(len(ftls)+1)
for i in range(0, len(ftls)):
    ax.bar(X + width*i, data[:, i], color = colors[i], width = width, edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=3, label=ftls[i])

ymax = max(data[:, 0]) * 1.2
ax.set_xticks(X + width * 1.5)
ax.set_xticklabels(traces, ha = "right", rotation=15)
ax.set_ylabel("Normalized Perf.")
ax.set_ylim([0,ymax])

legend = ax.legend( loc="upper center", prop={'size':7}, ncol = 5, borderaxespad=.0)
legend.draw_frame(False)

ax.set_yticks(np.arange(0, ymax, 0.2))
ax.grid(axis = 'y', linestyle='--', zorder=0)


plt.tight_layout()
plt.savefig(f"latency_sensitivity.pdf")
# plt.savefig(f"segment.png")
plt.clf()


==> figures/learned-segment.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = PyPlot.figure( figsize=(4,1.3) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "learned-segment.pdf" )

BarWidth = 0.55

DataFile = open( "learned-segment.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Percentage of\n\n Segments (%)\n', fontsize=7)
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['1', '2', '4', '8', '16', '32', '64', '128', '256', '512', '1024', '2048'], fontsize=6 )
Graph.xaxis.set_ticks_position( 'none' )
Graph.set_xlabel('Length of Learned Segments', fontsize=7)
Graph.tick_params(pad=0)


YTicks = Numpy.arange(0,51,10)
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '10', '20', '30', '40', '50'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

Graph.plot( XValues+0.25, YValues, '-s', color='royalblue', lw=1.5, markersize=5, label="$\gamma$=0, #Segments=5540" )

YValues = map( float, Data[ 1 ].split() )
Graph.plot( XValues+0.25, YValues, '--v', color='darkorange', lw=1.5, markersize=5, label="$\gamma$=4, #Segments=4267" )

YValues = map( float, Data[ 2 ].split() )
Graph.plot( XValues+0.25, YValues, '-.x', color=color3, lw=1.5, markersize=5, label="$\gamma$=8, #Segments=3718" )

YValues = map( float, Data[ 3 ].split() )
Graph.plot( XValues+0.25, YValues, '-->m', lw=1.5, markersize=5, label="$\gamma$=16, #Segments=2622" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.plot( XValues+0.25, YValues, '--og', lw=1.5, markersize=5, label="Hashmap" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.plot( XValues+0.25, YValues, '-*k', lw=2, label="WearDrive" )

lg=Graph.legend(loc="upper right", prop={'size':6.5}, ncol=1, borderaxespad=0.)
lg.draw_frame(False)

Graph.set_xlim( ( BarWidth - 1, len(XValues) ) )
Graph.set_ylim( ( 0, 50 ) )

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/level.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

bars = ['Average', '99 Percentile']
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail']
colors = ['#fac205', '#ff796c', '#95d0fc', '#96f97b', 'white']
hatches = ['', '//']

data = []
with open("level.dat") as f:
    for i, line in enumerate(f.readlines()):
        line = line.strip().split(" ")
        assert(line[0] == traces[i])
        data.append([float(v) for v in line[1:]])
data = np.array(data, dtype=float)
data[:, [1, 0]] = data[:, [0, 1]]

stds = [[],[]]
for row in data:
    stds[0] += [0]
    stds[1] += [row[2]]

fig, ax = plt.subplots(1, figsize=(5,2))
#ax = brokenaxes(ylims=((0, 1), (15, 16)), hspace=.05)


X = np.arange(7)
width = 1/3.0
for i in range(len(bars)):
    if i == 0:
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=bars[i], hatch=hatches[i], edgecolor = 'black', rasterized=False, zorder=3, yerr = stds, ecolor='black', capsize=6)
    else:
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=bars[i], hatch=hatches[i], edgecolor = 'black', rasterized=False, zorder=3)

ax.set_xticks(X + width)
ax.set_xticklabels(traces, ha = "right", rotation=15)
# ax.set_xlabel("Workload")
ax.set_ylabel("# of Levels \nin Each Group")
ax.set_ylim([0, 20])
# ax.set_title("Comparison of saved memory for different workloads")
legend = ax.legend(loc="upper left", prop={'size':10}, ncol=3, borderaxespad=0.)
#legend.set_rasterized(True)
legend.draw_frame(False)
plt.tight_layout()
plt.grid(axis = 'y', linestyle='--', zorder=0)
plt.savefig("level.pdf")


==> figures/lifetime.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
bars = ['DFTL', 'SFTL', 'LeaFTL']
traces =['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail', 'SEATS',  'AMark', 'TPCC', 'OLTP', 'CompF']
colors = ['#FF796C', 'lightgray', '#95D0FC', 'darkcyan', 'white']
hatches = ['', '//', '\\']
data = []
with open("lifetime.dat") as f:
    for i, line in enumerate(f.readlines()):
        if i == 0:
            continue
        line = line.strip().split()
        # assert(line[0] == traces[i])
        data.append([float(v) for v in line[1:]])
data = np.array(data, dtype=float).transpose()
# print(data)
# data[:, [1, 0]] = data[:, [0, 1]]
print(data)
fig, ax = plt.subplots(1, figsize=(5,2))
#ax = brokenaxes(ylims=((0, 1), (15, 16)), hspace=.05)
X = np.concatenate((np.arange(0, 7), np.arange(7.5, 12.5)))
width = 1/4.0
for i in range(len(bars)):
    ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=bars[i], hatch=hatches[i], edgecolor = 'black', zorder=3)
ax.set_xticks(X + width / 2)
ax.set_xticklabels(traces, ha = "right", rotation=15)
ax.set_xticklabels(traces, ha = "right", rotation=25, fontsize=9)
ax.set_ylabel("Write \nAmplification", fontsize=10)
ax.set_ylim([0,1.6])
ax.set_yticks(np.arange(0, 1.6, 0.5))
legend = ax.legend( loc="upper center", prop={'size':7}, ncol = 5, borderaxespad=.0 , frameon=False, bbox_to_anchor=(0.5, 1.25))
legend.draw_frame(False)
ax.axvline(x = 7, ymin=0, color = 'black', linestyle = "--")
ax.grid(axis = 'y', linestyle='--', zorder=0)
newax = ax.twiny()
newax.set_frame_on(False)
newax.set_xticks([3,7.8,10])
newax.set_xticklabels(['SSD Simulator','Real SSD',''], fontsize=9)
newax.tick_params(axis='both', which='both',length=0)
newax.patch.set_visible(False)
newax.xaxis.set_ticks_position('bottom')
newax.xaxis.set_label_position('bottom')
# newax.vlines(x = 7, ymin=0.4,ymax=1.5, color = 'black', linestyle = "--")
newax.set_ylim([0,1.6])
newax.spines['bottom'].set_position(('data', 1.65))
plt.tight_layout(pad=0.3,rect=[0,0,1,1])
plt.savefig(f"lifetime.pdf")
# plt.savefig(f"segment.png")
plt.clf()


==> figures/lookup.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import glob
import json
import collections
import warnings
from matplotlib.ticker import (AutoMinorLocator, MultipleLocator)

warnings.filterwarnings("ignore")

data = dict()
data2 = dict()
linestyles = ['-','dotted','--','-.']
avg_lookup_latency = 0.05

with open("lookup_cdf.json") as f:
    raw = json.load(f)
    for trace, t_raw in raw.items():
        # print(raw.items())
        # print(t_raw.items()[0:6])
        if ("FIU" in trace or "MSR" in trace):
            data[trace] = {int(k) : int(v) for k,v in t_raw.items() }
            k = list(data[trace].keys())
            v = list(data[trace].values())
        else:
            data2[trace] = {int(k) : int(v) for k,v in t_raw.items() }
            k2 = list(data2[trace].keys())
            v2 = list(data2[trace].values())
        # print(trace)
    # print(data)
    # print(data2)
        # print(trace, sum([k*v for k,v in data[trace].items()]) / sum(list(data[trace].values())))
        # print(trace, data[trace][1], sum(v))
    
matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'
fig, ax = plt.subplots(2,1,figsize=(5, 3))
#
ax[0].set_yscale('log')
ax[0].invert_yaxis()
for i, (k,v) in enumerate(data.items()):
    v = collections.OrderedDict(sorted(v.items()))
    # if "FB" in k or "BB" in k:
    #     avg_lookup_latency /= 2
    bins = np.array(list(v.keys()))# * avg_lookup_latency
    dist = np.array(list(v.values()))
    cdf = np.cumsum(dist) / np.sum(dist)
    #plt.yscale('log')
    # plt.gca().invert_yaxis()
    #plt.gca().set_yticklabels(1-plt.gca().get_yticks()[:-1])
    #plt.set(gca,'ydir','reverse','yscale','log')
    #print(1-plt.gca().get_yticks())
    ax[0].plot(bins, 1-cdf, linestyle= linestyles[i % len(linestyles)], label=k, linewidth=2, zorder=3)
    #plt.gca().set_yticklabels(1-plt.gca().get_yticks()[:-1])
    # if k == "MSR-usr":
    #     print(bins, 1-cdf, k)

ax[0].set_xlabel("(a) Number of Levels",fontsize=9)
ax[0].set_ylabel("Percentage of\nLookups",fontsize=9)
#ax.axhline(0.01, color='black', linestyle='--', lw=2, zorder=0, label="99 percentile")
#ax.text(x=52, y=0.005, s="99%", fontsize=12)
ax[0].grid(linestyle='--')
ax[0].invert_yaxis()
ax[0].set_ylim([0.0001, 1])
ax[0].set_xlim([1, 35])
# ax[0].tick_params(axis='x',labelsize=8)
ax[0].set_xticks([1]+list(ax[0].get_xticks())[1:])
ax[0].set_xticklabels(np.array([1]+list(ax[0].get_xticks())[1:],dtype=int),fontsize=8)
# ax.set_yticklabels(plt.gca().get_yticks())
ax[0].set_yticks([1.e-04, 1.e-03, 1.e-02, 1.e-01, 1.e+00])
ax[0].set_yticklabels(reversed(["0%", "90%", "99%", "99.9%", "99.99%"]),fontsize=8)
ax[0].tick_params(axis='both', which='major', pad=2)
# legend0 = ax[0].legend(ncol=4, fontsize=6, loc='upper center', bbox_to_anchor=(0.5, 1.5 ))
# legend0.draw_frame(False)
#
ax[1].set_yscale('log')
ax[1].invert_yaxis()
avg_lookup_latency /= 200
for i, (k2,v2) in enumerate(data2.items()):
    v2 = collections.OrderedDict(sorted(v2.items()))
    # if "FB" in k or "BB" in k:
    
    bins2 = np.array(list(v2.keys())) * avg_lookup_latency * 100
    dist2 = np.array(list(v2.values()))
    # print(sum(bins2*dist2/np.sum(dist2)))
    cdf = np.cumsum(dist2) / np.sum(dist2)
    #plt.yscale('log')
    # plt.gca().invert_yaxis()
    #plt.gca().set_yticklabels(1-plt.gca().get_yticks()[:-1])
    #plt.set(gca,'ydir','reverse','yscale','log')
    #print(1-plt.gca().get_yticks())
    ax[1].plot(bins2, 1-cdf, linestyle= linestyles[i % len(linestyles)], label=k2, linewidth=2, zorder=3)
    #plt.gca().set_yticklabels(1-plt.gca().get_yticks()[:-1])
    # if k == "MSR-usr":
    #     print(bins, 1-cdf, k)

ax[1].set_xlabel("(b) LPA Lookup Overhead (%)",fontsize=9)
ax[1].set_ylabel("Percentage of\nLookups",fontsize=9)
#ax.axhline(0.01, color='black', linestyle='--', lw=2, zorder=0, label="99 percentile")
#ax.text(x=52, y=0.005, s="99%", fontsize=12)
ax[1].grid(linestyle='--')
ax[1].invert_yaxis()
ax[1].set_ylim([0.0001, 1])
# ax[1].set_xlim([avg_lookup_latency, 60])
ax[1].set_xlim([0, 2])
ax[1].set_xticks(np.arange(0,4))
ax[1].set_xticklabels(np.arange(0,2,0.5),fontsize=8)
# ax.set_xticks([1]+list(plt.xticks()[0])[1:])
# ax.set_xticklabels(np.array([1]+list(plt.xticks()[0])[1:])*0.07)
# ax.set_yticklabels(plt.gca().get_yticks())
ax[1].set_yticks([1.e-04, 1.e-03, 1.e-02, 1.e-01, 1.e+00])
ax[1].set_yticklabels(reversed(["0%", "90%", "99%", "99.9%", "99.99%"]),fontsize=7)
ax[1].tick_params(axis='both', which='major', pad=2)

fig.subplots_adjust(top=0.2)
# legend = plt.legend(ncol=2, fontsize=8, )
legend0 = ax[0].legend(ncol=1, fontsize=6, prop={'size': 6},loc = 'center right',bbox_to_anchor=(1.32, 0.4),framealpha=1)
legend0.draw_frame(True)
legend0.set_in_layout(False)

legend1 = ax[1].legend(ncol=1, fontsize=6, prop={'size': 6},loc = 'center right',bbox_to_anchor=(1.32, 0.5),framealpha=1)
legend1.draw_frame(True)
legend1.set_in_layout(False)

plt.tight_layout(rect=[0,0,0.85,1])
plt.savefig("lookup.pdf")


==> figures/memory.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import math

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

data = []
improvement = []
with open("memory.dat") as f:
    for line in f.readlines()[1:]:
        data.append(line.strip().split(" ")[1:])

data = np.array(data, dtype=float)

print(sum(data[:, 1]) / sum(data[:, 2]))

data_part_1 = np.array(data[:, :3], dtype=float)
for i in range(len(data_part_1)):
    data_part_1[i, :] /= data_part_1[i, :][0]

data_part_2 = np.array(data[:, 2:], dtype=float)
for i in range(len(data_part_2)):
    data_part_2[i, :] /= data_part_2[i, :][0]


def plot_data(data, ftls, filename, log=False):
    traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail']
    # colors = ['#ff796c', '#fac205', '#95d0fc', 'white', '#96f97b']
    colors = ['#ff796c', 'lightgray', '#95d0fc', 'white', '#96f97b']
    hatches = ['', "//", "\\\\", '', '-']

    fig, ax = plt.subplots(1, figsize=(5, 2))

    X = np.arange(7)
    width = 1/(len(ftls)+1)
    for i in range(0, len(ftls)):
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=ftls[i], edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=2)

    ymax = max(data[:, 0]) * 1.2
    if ymax <= 2:
        ytickgap = 0.2
    else:
        ytickgap = 4.0
    ax.set_xticks(X + width * 1.5)
    ax.set_xticklabels(traces, ha = "right", rotation=15, fontsize=9)
    ax.set_ylabel("Memory Footprint \nReduction")
    legend = ax.legend(loc="upper center", prop={'size':7}, bbox_to_anchor=(0.5,1.25), ncol = 5, borderaxespad=0.)
    legend.draw_frame(False)
    if log:
        ax.set_yscale('log')
        ax.set_ylim( (pow(10,-2),2*pow(10,0)) )
        ax.set_yticks([1/50,1/20,1/10,1/5,1/2,1])
        ax.set_yticklabels(reversed(["1x","2x","5x","10x","20x","50x"]),fontsize=9)
    else:
        ax.set_ylim([0,ymax])
        ax.set_yticks(np.arange(0, ymax, ytickgap))
    ax.grid(axis = 'y', linestyle='--', zorder=0)


    plt.tight_layout(pad=0.3,rect=[0,0,1,1.05])
    ax.tick_params(axis='x', which='major', pad=3)
    ax.tick_params(axis='y', which='major', pad=5)
    plt.savefig(f"{filename}.pdf")
    plt.clf()

plot_data(data_part_1, ['DFTL', 'SFTL', 'LeaFTL'], "memory", log=True)
plot_data(data_part_2, ['$\gamma$=0', '$\gamma$=1', '$\gamma$=4', '$\gamma$=16'], "memory_sensitivity", log=False)


==> figures/misprediction.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

ratios = []
with open("misprediction.dat") as f:
    for line in f.readlines()[1:]:
        ratios.append(line.strip().split(" ")[1:])

ratios = np.array(ratios, dtype=np.float64) * 100
for i in range(ratios.shape[0]):
    for j in range(ratios.shape[1]):
        ratios[i, j] = max(ratios[i, j], 0.1)


ftls = ["$\gamma$=0", "$\gamma$=1", "$\gamma$=4", "$\gamma$=16"]
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail', 'SEATS',  'AMark', 'TPCC', 'OLTP', 'CompF']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'white', 'darkcyan']
hatches = ['', "//", "\\\\", '--']
no_hatches = [''] * 4

fig, ax = plt.subplots(1, figsize=(5, 2))

# X = np.arange(len(traces))
X = np.concatenate((np.arange(0, 7), np.arange(7.5, 12.5)))
width = 1/(len(ftls)+1)
for i in range(0, len(ftls)):
    ax.bar(X + width*i, ratios[:, i], color = colors[i], width = width, edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=3, label=ftls[i])

ymax=20

ax.set_xticks(X + width * 1.5)
ax.set_xticklabels(traces, ha = "right", rotation=25, fontsize=9)
ax.set_ylabel("Misprediction (%)")
ax.set_ylim([0,ymax])

legend = ax.legend( loc="upper center", prop={'size':7}, ncol = 5, borderaxespad=.0 , frameon=False, bbox_to_anchor=(0.5, 1.2))
legend.draw_frame(False)
ax.axvline(x = 7, color = 'black', linestyle = "--")

ax.set_yticks(np.arange(0, 21, 5))
ax.grid(axis = 'y', linestyle='--', zorder=0)


ax.tick_params(axis='both', which='major', pad=3)

newax = ax.twiny()

# I'm guessing you want them both on the bottom...
newax.set_frame_on(False)
newax.set_xticks([3,7.8,10])
newax.set_xticklabels(['SSD Simulator','Real SSD',''], fontsize=9,)
newax.tick_params(axis='both', which='both',length=0)
newax.patch.set_visible(False)
newax.xaxis.set_ticks_position('bottom')
newax.xaxis.set_label_position('bottom')

newax.spines['bottom'].set_position(('data', 21.5))



plt.tight_layout(pad=0.3,rect=[0,0,1,1])
plt.savefig(f"misprediction.pdf")
plt.clf()


==> figures/ocssd_end_to_end.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
# import pandas as pd

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

ftls = ['DFTL', 'SFTL', 'LeaFTL']
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-rsrch', 'FIU-home', 'FIU-mail', 'SEATS',  'AMark', 'TPCC', 'OLTP', 'CompF']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
hatches = ['', "//", "\\\\", '-', '']
percentage = [100, 95, 90]

i = 0

with open("ocssd_end_to_end.dat") as f:
    lines = f.readlines()
    fig, ax = plt.subplots(1, figsize=(5, 1.6))
    data = []
    for line in lines[1:]:
        data.append(line.strip().split()[1:])
    data = np.array(data, dtype=float)
    # print(sum(pd.DataFrame(data)[1].iloc[0:]) / sum(pd.DataFrame(data)[2].iloc[0:]))
    old_data = data.copy()
    for j, row in enumerate(data):
        data[j] = row / max(row[0], 1)
        # print(row[1] / row[2])
    # print(pd.DataFrame(data))

    # print(sum(old_data[:, 1]) / sum(old_data[:, 2]))


    X = np.arange(len(traces)-7)
    width = 1/(len(ftls)+1)
    for i in range(0, len(ftls)):
        ax.bar(X + width*i, data[7:, i], color = colors[i], width = width, label=ftls[i], edgecolor = 'black', hatch=hatches[i], zorder=3)
        # for j in range(len(traces)):
        #     if data[j, i] != 0:
        #         ax.text(X[j] + width*i, y=2.1, s="%.2fx" % data[j, i])
    ax.set_xticks(X + width * 1)
    ax.set_xticklabels(traces[7:], ha = "center", rotation=0, fontsize=10)
    # ax.set_xlabel(xlabels[k])
    ax.set_yticks(np.arange(0, 1.2, 0.2))
    ax.set_ylabel("Normalized Perf.")
    ax.set_ylim([0,1.2])
    ax.grid(axis = 'y', linestyle='--', zorder=0)
    # ax.set_title("Comparison of saved memory for different workloads")

    # lines_labels = [_ax.get_legend_handles_labels() for _ax in fig.axes][:1]
    # lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]

    legend = ax.legend( loc="upper center", prop={'size':7}, ncol = 5, borderaxespad=.0 , frameon=False, bbox_to_anchor=(0.5, 1.25))
    legend.draw_frame(False)
    # legend.set_rasterized(True)


    ax.tick_params(axis='x', which='major', pad=3)
    ax.tick_params(axis='y', which='major', pad=5)

    plt.tight_layout(pad=0.3,rect=[0,0,1,1])
    plt.savefig("ocssd_end_to_end.pdf")


==> figures/ocssd_latency_sensitivity.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches
# import pandas as pd

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

data = []

with open("ocssd_latency_sensitivity.dat") as f:
    for line in f.readlines()[1:]:
        data.append(line.strip().split(" ")[1:])

data = np.array(data, dtype=float)

# print(sum(data[:, 0]), sum(data[:, -1]), sum(data[:, 0]) / sum(data[:, -1]))
print(data)
# print(sum(pd.DataFrame(data)[0].iloc[8:]) / sum(pd.DataFrame(data)[3].iloc[8:]))

for i, row in enumerate(data):
    if row[0] == 0:
        data[i] = np.zeros(len(data[i]))
        continue
    data[i] = row / row[0]
    
#print(data)


ftls = ["$\gamma$=0", "$\gamma$=1", "$\gamma$=4", "$\gamma$=16"]
# traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-rsrch', 'FIU-home', 'FIU-mail', 'BenchBase-seats',  'BenchBase-am', 'TPCC', 'FileBench-oltp', 'FileBench-cf']
traces =['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail', 'SEATS',  'AMark', 'TPCC', 'OLTP', 'CompF']
# colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', 'white']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
# hatches = ['', "//", "\\\\", '--']
hatches = ['', "//", "\\\\", '-']

fig, ax = plt.subplots(1, figsize=(5, 2))

X = np.concatenate((np.arange(0, 7), np.arange(7.5, 12.5)))
# print(X)
width = 1/(len(ftls)+1)
for i in range(0, len(ftls)):
    ax.bar(X + width*i, data[:, i], color = colors[i], width = width, edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=3, label=ftls[i])

ymax = max(data[:, 0]) * 1.3
ax.set_xticks(X + width * 1.5)
ax.set_xticklabels(traces, ha = "right", rotation=25, fontsize=9)
ax.tick_params(axis='both', which='major', pad=3)
ax.set_ylabel("Normalized Perf.")
ax.set_ylim([0,ymax])

legend = ax.legend( loc="upper center", prop={'size':7}, ncol = 5, borderaxespad=.0 , frameon=False, bbox_to_anchor=(0.5, 1.25))
legend.draw_frame(False)

ax.axvline(x = 7, ymin=0, color = 'black', linestyle = "--")
ax.set_yticks(np.arange(0, ymax/1.3*1.2, 0.2))
ax.grid(axis = 'y', linestyle='--', zorder=0)

newax = ax.twiny()

# I'm guessing you want them both on the bottom...
newax.set_frame_on(False)
newax.set_xticks([3,7.8,10])
newax.set_xticklabels(['SSD Simulator','Real SSD',''], fontsize=9)
newax.tick_params(axis='both', which='both',length=0)
newax.patch.set_visible(False)
newax.xaxis.set_ticks_position('bottom')
newax.xaxis.set_label_position('bottom')
# newax.vlines(x = 7, ymin=0.4,ymax=1.5, color = 'black', linestyle = "--")
newax.set_ylim([0,ymax])
newax.spines['bottom'].set_position(('data', 1.38))


plt.tight_layout(pad=0.3,rect=[0,0,1,1])
plt.savefig(f"ocssd_latency_sensitivity.pdf")
# plt.savefig(f"segment.png")
plt.clf()


==> figures/ocssd_memory.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import math

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

# traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-rsrch', 'FIU-home', 'FIU-mail']
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-usr', 'FIU-home', 'FIU-mail', 'SEATS',  'AMark', 'TPCC', 'OLTP', 'CompF']
data = []
improvement = []
with open("ocssd_memory.dat") as f:
    for line in f.readlines()[1:]:
        data.append(line.strip().split(" ")[1:])

data = np.array(data, dtype=float)

print(sum(data[:, 1]) / sum(data[:, 2]))

data_part_1 = np.array(data[:, :3], dtype=float)
for i in range(len(data_part_1)):
    data_part_1[i, :] /= data_part_1[i, :][0]

data_part_2 = np.array(data[:, 2:], dtype=float)
for i in range(len(data_part_2)):
    data_part_2[i, :] /= data_part_2[i, :][0]

# print(data_part_2)

def plot_data(data, ftls, filename, log=False):
    # colors = ['#ff796c', '#fac205', '#95d0fc', 'white', '#96f97b']
    colors = ['#ff796c', 'lightgray', '#95d0fc', 'white', '#96f97b']
    hatches = ['', "//", "\\\\", '', '-']

    fig, ax = plt.subplots(1, figsize=(5, 1.7))

    # X = np.arange(len(traces))
    width = 1/(len(ftls)+1)

    X = np.concatenate((np.arange(0, 7), np.arange(7.5, 12.5)))

    for i in range(0, len(ftls)):
        ax.bar(X + width*i, data[:, i], color = colors[i], width = width, label=ftls[i], edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=3)

    ymax = max(data[:, 0]) * 1.3
    if ymax <= 2:
        ytickgap = 0.2
    else:
        ytickgap = 4.0
    ax.set_xticks(X + width * 1.5)
    ax.set_xticklabels(traces, ha = "right", rotation=25, fontsize=9)
    ax.set_ylabel("Memory Footprint \nReduction")
    legend = ax.legend( loc="upper center", prop={'size':7}, fontsize=10, ncol = 5, borderaxespad=.0 , frameon=False, bbox_to_anchor=(0.5, 1.25))
    legend.draw_frame(False)

    if log:
        ax.set_yscale('log')
        ax.set_ylim( (pow(10,-2),2*pow(10,0)) )
        ax.set_yticks([1/50,1/20,1/10,1/5,1/2,1])
        ax.set_yticklabels(reversed(["1x","2x","5x","10x","20x","50x"]))
    else:
        ax.set_ylim([0,ymax])
        ax.set_yticks(np.arange(0, ymax*1.2/1.3, ytickgap))
    ax.grid(axis = 'y', linestyle='--', zorder=0)

    ax.axvline(x = 7, color = 'black', linestyle = "--")

    ax.tick_params(axis='both', which='major', pad=3)
    newax = ax.twiny()

    # I'm guessing you want them both on the bottom...
    newax.set_frame_on(False)
    newax.set_xticks([3,7.8,10])
    newax.set_xticklabels(['SSD Simulator','Real SSD',''], fontsize=9)
    newax.tick_params(axis='both', which='both',length=0)
    newax.patch.set_visible(False)
    newax.xaxis.set_ticks_position('bottom')
    newax.xaxis.set_label_position('bottom')

    newax.spines['bottom'].set_position(('data', 1.38))
    

    plt.tight_layout(pad=0.3,rect=[0,0,1,1.05])
    plt.savefig(f"{filename}.pdf")
    plt.clf()

# plot_data(data_part_1, ['DFTL', 'SFTL', 'LeaFTL'], "ocssd_memory", log=True)
plot_data(data_part_2, ['$\gamma$=0', '$\gamma$=1', '$\gamma$=4', '$\gamma$=16'], "ocssd_memory_sensitivity", log=False)


==> figures/page_size.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
# plt.style.use('ggplot')

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'


# colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', 'white']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
hatches = ['', "//", "\\\\", '-', '']
labels = ["DFTL", "SFTL", "LeaFTL"]

fig, axes = plt.subplots(nrows=2, ncols=1, figsize=(5, 3.4))
ax0, ax1 = axes
ax0, ax1 = ax1, ax0

with open("page_size.dat") as f:
    lines = f.readlines()
    data = []
    for line in lines[1:]:
        data.append(line.strip().split()[1:])
    data = np.array(data, dtype=float)
    old_data = data.copy()
    for j, row in enumerate(data):
        data[j] = row / max(row[0], 1)

width = 0.15

# subfigure 1
for i in range(len(data[0])):
    column = data[:, i]
    ax0.bar(1.2*np.arange(3)+i*width, column, zorder=3, width=width, label=labels[i], color=colors[i], hatch=hatches[i], edgecolor='black')

ax0.set_xticks(np.arange(width,3.6,1.2))
ax0.set_xticklabels(["4KB","8KB","16KB"])
ax0.set_xlabel("(b) Various flash page size")
ax0.set_ylabel("Normalized Perf.", fontsize=9)
ax0.set_ylim(1.0, 1.2) 

ax0.set_yticks(np.arange(0, 1.2, 0.5))
ax0.grid(axis = 'y', linestyle='--', zorder=0)

with open("latency_sensitivity_overall.dat") as f:
    lines = f.readlines()
    data = []
    for line in lines[1:]:
        data.append(line.strip().split()[1:])
    data = np.array(data, dtype=float)
    old_data = data.copy()
    for j, row in enumerate(data):
        data[j] = row / max(row[0], 1)

# subfigure 2
for i in range(len(data[0])):
    column = data[:, i]
    ax1.bar(1.2*np.arange(3)+i*width, column, zorder=3, width=width, label=labels[i], color=colors[i], hatch=hatches[i], edgecolor='black')

ax1.set_xticks(np.arange(width,3.6,1.2))
ax1.set_xticklabels(["256MB","512MB","1024MB"])
ax1.set_xlabel("(a) Various DRAM size")
ax1.set_ylabel("Normalized Perf.", fontsize=9)
ax1.set_ylim(1.0, 1.2) 
ax1.set_yticks(np.arange(0, 1.2, 0.5))
ax1.grid(axis = 'y', linestyle='--', zorder=0)


handles, labels = ax0.get_legend_handles_labels()
leg = fig.legend(handles, labels, loc='upper center',ncol = 5,bbox_to_anchor = (0.5,1.00), frameon=False)
plt.tight_layout()
plt.subplots_adjust(top=0.9)
plt.savefig("page_size.pdf")
plt.savefig("page_size.png")
# plt.savefig("latency.png")


==> figures/segment-study.py <==
#!/usr/bin/python

import numpy as Numpy
import matplotlib as PlotLib
PlotLib.use('Agg')
import matplotlib.pyplot as PyPlot
from matplotlib.backends.backend_pdf import PdfPages
import os

PlotLib.rcParams.update({'font.size': 16})
PlotLib.rcParams.update({'font.family': 'serif'})
PlotLib.rcParams['xtick.major.pad'] = '8'
PlotLib.rcParams['ytick.major.pad'] = '8'

Figure = PyPlot.figure( figsize=(4,1.1) )
Graph = Figure.add_subplot(111)
PDF = PdfPages( "segment-study.pdf" )

BarWidth = 0.55

DataFile = open( "segment-study.dat", "r" )
Data = DataFile.readlines()

XValues = Numpy.arange( len( Data[ 0 ].split() ) )
YValues = map( float, Data[ 0 ].split() )

YLabel = PyPlot.ylabel( 'Percentage of \n\nSegments (%)\n', fontsize=7)
YLabel.set_position( (0.0, 0.5) )
YLabel.set_linespacing( 0.5 )

# XLabel = PyPlot.xlabel( '\nIndex Size (MB)' )
# XLabel.set_position( (0.5, 0.0) )
# XLabel.set_linespacing( 1.5 )

color1, color2, color3, color4 = '#ff796c', '#fac205', '#95d0fc', '#96f97b'


XTicks = XValues + BarWidth / 2
Graph.set_xticks( XTicks )
Graph.set_xticklabels( ['1', '2', '4', '8', '16', '32', '64', '128', '256', '512', '1024', '2048'], fontsize=6 )
Graph.xaxis.set_ticks_position( 'none' )
Graph.set_xlabel('Length of Learned Segments', fontsize=7)
Graph.tick_params(pad=0)


YTicks = Numpy.arange(0,111,20)
Graph.set_yticks( YTicks )
Graph.set_yticklabels( ['0', '20', '40', '60', '80', '100'], fontsize=7 )
Graph.yaxis.set_ticks_position( 'none' )

Graph.set_axisbelow(True)
Graph.yaxis.grid(color = 'lightgray', linestyle= 'solid')

Graph.plot( XValues+0.25, YValues, '-s', color='royalblue', lw=1.5, markersize=5, label="$\gamma$=0, #Segments=5540" )

YValues = map( float, Data[ 1 ].split() )
Graph.plot( XValues+0.25, YValues, '--v', color='darkorange', lw=1.5, markersize=5, label="$\gamma$=4, #Segments=4267" )

YValues = map( float, Data[ 2 ].split() )
Graph.plot( XValues+0.25, YValues, '-.x', lw=1.5, markersize=5, label="$\gamma$=8, #Segments=3718" )

#YValues = map( float, Data[ 3 ].split() )
#Graph.plot( XValues+0.25, YValues, '-->m', lw=1.5, markersize=5, label="$\gamma$=16, #Segments=2622" )

#YValues = map( float, Data[ 4 ].split() )
#Graph.plot( XValues+0.25, YValues, '--og', lw=1.5, markersize=5, label="Hashmap" )

#YValues = map( float, Data[ 5 ].split() )
#Graph.plot( XValues+0.25, YValues, '-*k', lw=2, label="WearDrive" )

lg=Graph.legend(loc="lower right", prop={'size':6.5}, ncol=1, borderaxespad=0.)
lg.draw_frame(False)

Graph.set_xlim( ( BarWidth - 1, len(XValues) ) )
Graph.set_ylim( ( 0, 105 ) )

PDF.savefig( Figure, bbox_inches='tight' )
PDF.close()


==> figures/segment.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
import matplotlib.patches as mpatches

matplotlib.rcParams.update({'font.size': 8})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

segments = []
consecutive_segments = []
with open("segments.dat") as f:
    for line in f.readlines()[1:]:
        segments.append(line.strip().split(" ")[1:])

segments = np.array(segments, dtype=float)

with open("segments_consecutive.dat") as f:
    for line in f.readlines()[1:]:
        consecutive_segments.append(line.strip().split(" ")[1:])

consecutive_segments = np.array(consecutive_segments, dtype=float)


# print(consecutive_segments)
percentage_of_accurate_segments = np.array([ np.average([consecutive_segments[j, i] / segments[j, i] for j in range(len(segments[:, i]))]) for i in range(4)])
# print(percentage_of_accurate_segments)
sum_of_segments = np.array([sum(segments[:, i]) for i in range(4)])
sum_of_segments /= sum_of_segments[0]

ftls = ["$\gamma$=0", "$\gamma$=1", "$\gamma$=4", "$\gamma$=16"]
traces = ['MSR-hm', 'MSR-src2', 'MSR-prxy', 'MSR-prn', 'MSR-rsrch', 'FIU-home', 'FIU-mail', 'BB-seats',  'BB-am', 'TPCC', 'FB-oltp', 'FB-cf']
# colors = ['#ff796c', '#fac205', '#95d0fc', '#96f97b', 'white']
colors = ['#ff796c', 'lightgray', '#95d0fc', 'lightblue', 'white']
hatches = ['', "//", "\\\\", '--']
no_hatches = [''] * 4

fig, axes = plt.subplots(nrows=1, ncols=1, figsize=(5, 1.6))
# ax0, ax1 = axes
ax1 = axes

# # subfigure #1 
# X = np.arange(len(ftls)) * 0.15
# width = 0.1
# for i in range(len(ftls)):
#     ax0.bar(X[i], sum_of_segments[i], color = colors[i], width = width, edgecolor = 'black', hatch=hatches[i], rasterized=False, zorder=3)

# ymax = max(sum_of_segments) * 1.1
# ax0.set_xticks(X)
# ax0.set_xticklabels(ftls, ha = "center", rotation=0)
# ax0.set_ylabel("Reduction of Segments")
# ax0.set_ylim([0,ymax])
# ax0.set_yticks(np.arange(0,ymax,0.2))
# ax0.set_yticklabels(["0%", "20%", "40%", "60%", "80%", "100%"])
# ax0.grid(axis = 'y', linestyle='--', zorder=0)

# subfigure #2

X = np.arange(len(ftls)) * 0.2
width = 0.04
for i in range(len(ftls)):
    if i == 0:
        labels = ["Accurate", "Approximate"]
    else:
        labels = [None, None]
    ax1.bar(X[i], percentage_of_accurate_segments[i], color = '#ff796c', width = width, edgecolor = 'black', hatch='', rasterized=False, zorder=3, label=labels[0])
    ax1.bar(X[i], 1.0, color = "white", width = width, edgecolor = 'black', hatch=no_hatches[i], rasterized=False, zorder=2, label=labels[1])

ymax = max(percentage_of_accurate_segments)
ax1.set_xticks(X)
ax1.set_xticklabels(ftls, ha = "center", rotation=0)
ax1.set_ylabel("Percentage of\nSegments")
ax1.set_ylim([0,ymax*1.23])
ax1.set_yticks(np.arange(0,ymax+0.2,0.2))
ax1.set_yticklabels(["0%", "20%", "40%", "60%", "80%", "100%"])
ax1.grid(axis = 'y', linestyle='--', zorder=0)
legend = ax1.legend(loc="upper center", prop={'size':7}, bbox_to_anchor=(0.5, 1.25), ncol=3, borderaxespad=0.)
legend.draw_frame(False)


ax1.tick_params(axis='x', which='major', pad=3)
ax1.tick_params(axis='y', which='major', pad=5)

plt.tight_layout(pad=0.3,rect=[0,0,1,1.05])
plt.savefig(f"segment.pdf")
plt.savefig(f"segment.png")
plt.clf()


==> figures/sensitivity.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from brokenaxes import brokenaxes

import numpy as np

matplotlib.rcParams.update({'font.size': 10})
matplotlib.rcParams.update({'font.family': 'serif'})
matplotlib.rcParams['xtick.major.pad'] = '8'
matplotlib.rcParams['ytick.major.pad'] = '8'

ftls = ['512M', '1G', '1.5G', '2G']
traces = ['', 'hm', 'src', 'prxy', 'prn', 'usr', 'home', 'mail']
colors = ['#ff796c', '#fac205', '#95d0fc', 'white', '#96f97b']

hatches = ['', "//", "\\\\", '-', '']

i = 0

with open("sensitivity.dat") as f:
    lines = f.readlines()

    fig = plt.figure(figsize=(6, 3))
    # for major ticks
    ax = brokenaxes(ylims=((0, 4), (11.5, 12)), hspace=.2)
    data = []
    for line in lines[1:]:
        data.append(line.strip().split()[1:])
    data = np.array(data, dtype=float)
    # for j, row in enumerate(data):
    #     data[j] = row / max(row[0], 1)
    
    print(data)

    X = np.arange(7)
    width = 1/5.0
    for i in range(len(ftls)):
        ax.bar(X + width*i -  width * 1.5, data[:, i], color = colors[i], width = width, label=ftls[i], edgecolor = 'black', hatch=hatches[i], zorder=3)
        # for j in range(len(traces)):
        #     if data[j, i] != 0:
        #         ax.text(X[j] + width*i, y=2.1, s="%.2fx" % data[j, i])
    ax.set_xticks(X)
    ax.set_xticklabels(traces, ha = "center", rotation=0)
    # ax.set_xlabel(xlabels[k])
    ax.set_ylabel("Normalized Latency Improvement")
    # ax.set_ylim([0, 12])
    # ax.grid(axis = 'y', linestyle='--', zorder=0)
    # ax.set_title("Comparison of saved memory for different workloads")

    # lines_labels = [_ax.get_legend_handles_labels() for _ax in fig.axes][:1]
    # lines, labels = [sum(lol, []) for lol in zip(*lines_labels)]

    legend = ax.legend(loc="upper right", prop={'size':7}, ncol = 4, borderaxespad=0.)
    # legend.set_rasterized(True)
    legend.draw_frame(False)
    ax.grid(axis = 'y', linestyle='--', zorder=0)
    #plt.tight_layout()
    plt.savefig("sensitivity.pdf")

